Homotopy theory of symmetric powers

We introduce the symmetricity notions of symmetric h-monoidality, symmetroidality, and symmetric flatness. As shown in our paper arXiv:1410.5675, these properties lie at the heart of the homotopy theory of colored symmetric operads and their algebras. In particular, the former property can be seen as the analog of Schwede and Shipley's monoid axiom for algebras over symmetric operads and allows one to equip categories of such algebras with model structures, whereas the latter ensures that weak equivalences of operads induce Quillen equivalences of categories of algebras. We discuss these properties for elementary model categories such as simplicial sets, simplicial presheaves, and chain complexes. Moreover, we provide powerful tools to promote these properties from such basic model categories to more involved ones, such as the stable model structure on symmetric spectra.

==> fetchbib.c <==
/* fetchbib: generate a Makefile that will automatically fetch the bibliography data from various databases.
Version development.
Copyright 2015 Dmitri Pavlov.
Distributed under the terms of GNU General Public License version 3. */
#include <ctype.h>
#include <errno.h>
#include <stdarg.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define preamble "\tset -o pipefail; set -e; "

int line = 1, column = 0;

void kprintf(const char *file, int sline, const char *func, const char *format, ...) {
  putchar('\n');
  fflush(stdout);
  fprintf(stderr, "Error: source file %s, line %d, function %s (line %d, column %d in the input file):\n", file, sline, func, line, column);
  va_list ap;
  va_start(ap, format);
  vfprintf(stderr, format, ap);
  va_end(ap);
  fprintf(stderr, "\n");
  exit(1);
}

#define die(...) kprintf(__FILE__, __LINE__, __func__, __VA_ARGS__)
#define sdie(s) (errno != 0 ? die("system error: function %s, error %s", s, strerror(errno)) : (void)0)

int get(void) {
  int c = getchar();
  if (errno != 0)
    sdie("getchar");
  if (c == '\n') {
    line++;
    column = 0;
  } else if (c != EOF)
    column++;
  if (c == EOF || c == '\n' || (c >= 32 && c < 127) || c >= 160)
    return c;
  die("invalid character: %d = %c", c, c);
}

int get_char(void) {
  int c = get();
  if (c == EOF)
    die("unexpected end of file");
  return c;
}

int get_word(char *s) {
  int n = 0;
  while (1) {
    int c = get();
    if (c == EOF)
      if (n == 0)
        return 0;
      else
        die("unexpected end of file");
    if (c == ' ' || c == '\n')
      if (n == 0)
        die("word expected");
      else {
        s[n] = 0;
        return c == '\n' ? 1 : 2;
      }
    s[n++] = c;
  }
}

void quot(char *s) {
  for (int k = 0; s[k] != 0; k++) {
    putchar(s[k]);
    if (s[k] == '\'')
      printf("\"'\"'");
  }
}

int main(int argc, char *argv[]) {
  int ignorezb = 0;
  if (argc == 2 && strcmp(argv[1], "-z") == 0)
    ignorezb = 1;
  else if (argc != 1) {
    fprintf(stderr, "Usage: %s [ -z ]\n  -z: ignore zbMATH entries\n", argv[0]);
    return 1;
  }
  int verbose = 0;
  char all[1 << 12] = "";
  while (1) {
    char s[256];
    switch (get_word(s)) {
    case 0:
      printf("refs.bib:%s\n" preamble "cat $+ >prelim.$@; mv prelim.$@ $@\n", all);
      return 0;
    case 1:
      die("no data");
    case 2:
      if (verbose)
        fprintf(stderr, "> %s\n", s);
      char t[256], target[256] = "", san[256];
      int k;
      for (k = 0; s[k] != 0; k++)
        san[k] = s[k] == ':' ? '.' : s[k];
      san[k] = 0;
      char mr[64] = "", zbl[64] = "", arxiv[64] = "", doi[64] = "", gen[64] = "", url[64] = "", data[64] = "";
      while (1) {
        int status = get_word(t);
        if (status == 0)
          die("unexpected end of file");
        if (verbose)
          fprintf(stderr, ">>%d %s\n", status, t);
        if (strncmp(t, "MR", 2) == 0) {
          printf("%s:\n" preamble "curl -v -f -s -S https://mathscinet.ams.org/mathscinet/search/publications.html?fmt=bibtex\\&pg1=MR\\&s1=%s | sed -n '1,/<pre>/d;/<\\/pre>/,$$d;p' | sed -n '/@article\\|@book\\|@incollection\\|@inproceedings/,$$p' | sed '1s/{.*//;$$d' | tr '\\n' '\\t' | sed 's/\\t             //g' | tr '\\t' '\\n' | sed 's/^ *\\([a-zA-Z0-9]* = \\)/\\L\\1/' >prelim.$@; mv prelim.$@ $@\n", t, t + 2);
          strcpy(mr, t);
          strcat(target, " ");
          strcat(target, mr);
        } else if (strncmp(t, "Zbl:", 4) == 0) {
          printf("Zbl.%s:\n" preamble "zcurl() { data=\"$$(curl -f -s -S \"$$@\")\"; while [[ $$data == *captcha* ]]; do id=\"$$(printf '%%s\\n' \"$$data\" | grep captcha_id | sed 's/.*value=\"\\([^\"]*\\)\".*/\\1/')\"; show \"https://zbmath.org/captcha/$$id\"; echo Enter CAPTCHA:; read -r captcha; data=\"$$(curl -f -s -S -F captcha_id=\"$$id\" -F captcha_solution=\"$$captcha\" \"$$@\")\"; done; printf '%%s\\n' \"$$data\"; }; zcurl https://zbmath.org/bibtex/$$(zcurl https://zbmath.org/?q=an:%s | sed -n 's@.*bibtex/\\([^\"]*\\)\".*@\\1@gp') | sed '1s/{.*//;$$d' | sed '$$s/$$/,/' | sed 's/^ *\\([a-zA-Z0-9]* = \\)/\\L\\1/;s/@[a-zA-Z0-9]*$$/\\L&/' >prelim.$@; mv prelim.$@ $@\n", t + 4, t + 4);
          strcpy(zbl, "Zbl.");
          strcat(zbl, t + 4);
          if (!ignorezb) {
            strcat(target, " ");
            strcat(target, zbl);
          }
        } else if (strncmp(t, "arXiv:", 6) == 0) {
          char u[64];
          int k;
          for (k = 0; t[k] != 0; k++)
            u[k] = t[k] == ':' || t[k] == '/' ? '.' : t[k];
          u[k] = 0;
          printf("%s:\n" preamble "data=`curl -v -f -s -S http://export.arxiv.org/api/query?id_list=%s | tr \\\\\\n \\  | sed '"
                 "s@<[^>]*/>@\\n&\\n@g;s@<[^/][^>]*>@\\n&@g;s@</[^>]*>@&\\n@g' | sed -n '"
                 "s@^<entry>$$@archiveprefix = {arXiv},@p;"
                 "s@^<id>http://arxiv.org/abs/\\(.*\\)</id>$$@eprint = {\\1},@p;"
                 "s@^<title>\\(.*\\)</title>$$@title = {{\\1}},@p;"
                 "s@^<name>\\(.*\\)</name>$$@author:\\1@p;"
                 "s@^<published>\\(....\\).*</published>$$@year = {\\1},@p;"
                 "s@^<arxiv:doi xmlns:arxiv=\"http://arxiv.org/schemas/atom\">\\(.*\\)</arxiv:doi>$$@doi = {\\1},@p;"
                 "s@^<arxiv:primary_category xmlns:arxiv=\"http://arxiv.org/schemas/atom\" term=\"\\(.*\\)\" scheme=\"http://arxiv.org/schemas/atom\"/>$$@primaryclass = {{\\1}},@p;"
                 "'`; "
                 "echo \"$$data\"; "
                 "{ printf '@misc\\nauthor = {'; "
                 "echo \"$$data\" | sed -n 's@^author:@@p' | tr \\\\\\n \\\\\\f | sed 's/\\f$$//' | sed 's/\\f/ and /g'; "
                 "echo '},'; "
                 "echo \"$$data\" | grep -v '^author:'; } >prelim.$@; mv prelim.$@ $@\n", u, t + 6);
          strcpy(arxiv, u);
          strcat(target, " ");
          strcat(target, arxiv);
        } else if (strncmp(t, "doi:", 4) == 0) {
          char u[256];
          int k;
          for (k = 0; t[k] != 0; k++)
            u[k] = t[k] == ':' || t[k] == '/' || t[k] == '(' || t[k] == ')' ? '.' : t[k];
          u[k] = 0;
          printf("%s:\n" preamble "curl -v -f -s -S -LH 'Accept: application/x-bibtex' 'https://doi.org/%s' | grep -v '^}$$' | tr \\\\\\n \\\\\\f | sed 's/\\f\\t\\t//g' | tr \\\\\\f \\\\\\n | sed '1s/{.*//;s/}$$/},/' | sed 's/^\\t//g' >prelim.$@; mv prelim.$@ $@\n", u, t + 4);
          strcpy(doi, u);
          strcat(target, " ");
          strcat(target, doi);
        } else if (strncmp(t, "gen:", 4) == 0) {
          printf("gen.%s:\n" preamble "echo 'url = {http://gen.lib.rus.ec/book/index.php?md5=%s},' >prelim.$@; mv prelim.$@ $@\n", t + 4, t + 4);
          printf("\tcurl -v -f -I -s -S 'http://gen.lib.rus.ec/book/index.php?md5=%s' >/dev/null\n", t + 4);
          strcpy(gen, "gen.");
          strcat(gen, t + 4);
          strcat(target, " ");
          strcat(target, gen);
        } else if (strncmp(t, "http://", 7) == 0 || strncmp(t, "https://", 8) == 0) {
          printf("url.%s:\n" preamble "echo 'url = {", san);
          for (int k = 0; t[k] != 0; k++)
            if (t[k] == '%')
              printf("\\%%");
            else
              putchar(t[k]);
          printf("},' >prelim.$@; mv prelim.$@ $@\n");
          printf("\tcurl -v -f -I -s -S '%s' >/dev/null\n", t);
          strcpy(url, "url.");
          strcat(url, san);
          strcat(target, " ");
          strcat(target, url);
        } else {
          strcpy(data, "data.");
          strcat(data, san);
          strcat(target, " ");
          strcat(target, data);
          printf("data.%s:\n" preamble "{ echo 'author = {", san);
          while (1) {
            int y = strlen(t);
            switch (t[y - 1]) {
            case ',':
              t[y - 1] = 0;
              quot(t);
              printf(" and ");
              break;
            case ':':
              t[y - 1] = 0;
              quot(t);
              printf("},'; ");
              goto title;
            default:
              quot(t);
              printf(" ");
              break;
            }
            status = get_word(t);
            if (status != 2)
              die("expected author name");
          }
        title:
          printf("echo 'title = {{");
          int c;
          while ((c = get_char()) != '\n') {
            putchar(c);
            if (c == '\'')
              printf("\"'\"'");
          }
          printf("}},'; } >prelim.$@; mv prelim.$@ $@\n");
          break;
        }
        if (status == 1)
          break;
      }
      int psrc = 0, esrc = 0;
      printf("coll.%s:%s\n" preamble "{ ", san, target);
      if (strcmp(mr, "") != 0)
        printf("sed 1q <%s; ", mr);
      else if (strcmp(zbl, "") != 0 && !ignorezb)
        printf("sed 1q <%s; ", zbl);
      else if (strcmp(doi, "") != 0)
        printf("sed 1q <%s; ", doi);
      else if (strcmp(arxiv, "") != 0)
        printf("sed 1q <%s; ", arxiv);
      else
        printf("echo @misc; ");
      printf("echo {%s,; ", s);
      if (strcmp(url, "") != 0)
        printf("cat %s; ", url);
      if (strcmp(mr, "") != 0)
        printf("sed 1d <%s | sed 's/mrnumber = {\\([0-9]*\\) .*}/mrnumber = {\\1}/;/author/s/\\\\\"./{&}/g;/author/s/\\\\u\\\\i /{&}/g' | grep -v 'url = {http://dx.doi.org/'; ", mr), psrc++, esrc++;
      if (strcmp(zbl, "") != 0) {
      	psrc++;
      	if (!ignorezb) {
      	  esrc++;
          printf("sed 1d <%s; ", zbl);
        }
      }
      if (strcmp(doi, "") != 0)
        printf("sed 1d <%s | grep -v 'url = {https://doi.org/'; ", doi), psrc++, esrc++;
      if (strcmp(arxiv, "") != 0)
        printf("sed 1d <%s; ", arxiv), psrc++, esrc++;
      if (strcmp(gen, "") != 0)
        printf("cat %s; ", gen);
      if (strcmp(data, "") != 0)
        printf("cat %s; ", data);
      printf("echo }; } | nl -nln -w1 -s ' ' | sort -u -t ' ' -k2,2 | sort -n -k1 -t ' ' | cut -d ' ' -f2- >prelim.$@; mv prelim.$@ $@\n");
      strcat(all, " coll.");
      strcat(all, san);
      if (psrc > 0 && esrc == 0)
      	die("Not enough primary sources to generate an entry for %s (i.e., -z is specified and only a zbMATH id is given)", s);
    }
  }
}

